Classification and degenerations of small minimal border rank tensors via modules

We give a self-contained classification of $1_*$-generic minimal border rank tensors in $\mathbb{C}^m \otimes \mathbb{C}^m \otimes \mathbb{C}^m$ for $m \leq 5$. Together with previous results, this gives a classification of all minimal border rank tensors in $\mathbb{C}^m \otimes \mathbb{C}^m \otimes \mathbb{C}^m$ for $m \leq 5$: there are $107$ isomorphism classes (only $37$ up to permuting factors). We fully describe possible degenerations among the tensors. We prove that there are no $1$-degenerate minimal border rank tensors in $\mathbb{C}^m \otimes \mathbb{C}^m \otimes \mathbb{C}^m $ for $m \leq 4$.

==> anc/SmallMinimalBorderRankTensors.m2 <==
newPackage(
    "SmallMinimalBorderRankTensors",
    Version => "0.1",
    Date => "August 2024",
    Authors => {
        {Name => "Jakub Jagiella", Email => "jj429138@students.mimuw.edu.pl"},
        {Name => "Joachim Jelisiejew", Email => "j.jelisiejew@uw.edu.pl"}
    },
    Headline => "Helper functions to deal with degenerations of small minimal border rank tensors",
    DebuggingMode => true,
    PackageImports => {"VersalDeformations", "ComponentsOfHilbertSchemes", "PrimaryDecomposition"}
)

S = QQ[x_0 .. x_4];
Ssm = QQ[x_1 .. x_4];
use S;
tS = S[s, t] / ideal{s * t - 1}

protect Laction
protect Raction
protect Vaction
protect shouldSwap
protect degName
protect initialTensor
protect finalTensor
protect permutation

TensorDegeneration = new Type from MutableHashTable

export{
    "Laction",
    "Raction",
    "Vaction",
    "shouldSwap",
    "degName",
    "initialTensor",
    "finalTensor",
    "permutation",
    "TensorDegeneration",
    "rotateTensorInMatrixNotation",
    "degenerationAsFamily",
    "checkCorrectedness",
    "matrixFormToTensor",
    "tensorToMatrixForm",
    "aaction",
    "baction",
    "caction",
    "oneoneonematrixspace",
    "stabilizerDimension",
    "matrixFormToModule",
    "coordinateTensorsInMatrixForm",
    "coordinateModules",
    "TensorInMatrixForm",
    "TensorList",
    "DegenerationList",
    "tallyDegenerationDenominators"
}

rotateTensorInMatrixNotation = method();
rotateTensorInMatrixNotation(Matrix, List) := (m, perm) -> (
    S := ring m;
    if(#gens S < rank source m) then S = coefficientRing S;
    assert(sort perm == {0, 1, 2});
    assert(#(gens S) == rank source m and #(gens S) == rank target m);
    n := #(gens S);
    return sum for i1 in 0..n-1 list x_i1 * matrix for i2 in 0..n-1 list for i3 in 0..n-1 list (
        idx := {i1,i2,i3};
        contract(S_(idx_(perm_0)), m_(idx_(perm_1), idx_(perm_2)))
    );
);

degenerationAsFamily = method();
degenerationAsFamily(TensorDegeneration) := tensDeg -> (
    int := tensDeg#initialTensor;
    if tensDeg#shouldSwap then int = rotateTensorInMatrixNotation(tensDeg#initialTensor, tensDeg#permutation);
    return tensDeg#Vaction (tensDeg#Laction * int * tensDeg#Raction);
);

checkCorrectedness = method();
checkCorrectedness(TensorDegeneration) := tensDeg -> (
    fam := degenerationAsFamily tensDeg;
    if not(contract(s, lift(fam, ambient tS)) == 0) then
        return false; -- no negative powers of t
    ev := map(S, ambient tS, {0, 0, x_0, x_1, x_2, x_3, x_4});
    finalResult := ev(lift(fam, ambient tS));
    return map(S^5, S^5, finalResult) == map(S^5, S^5, tensDeg#finalTensor); -- make maps to eliminate different source modules
);

-- helper function to produce the degeneration graph
toString(TensorDegeneration) := mydeg -> (
    nm := mydeg#degName;
    nmsource := fold(nm_0,(x,y)->(toString x)|(toString y));
    nmtarget := fold(nm_1,(x,y)->(toString x)|(toString y));
    print("\\draw[arrows={-Latex[length=8pt,bend,line width=0pt]}] (T"|nmsource|") edge "|"(T"|nmtarget|");");
)

-*
    Helper functions for tensors.
*-
TensorRing = (coefficientRing S)[a_1 .. a_(dim S), b_1 .. b_(dim S), c_1 .. c_(dim S)];
irr = ideal(a_1 .. a_(dim S)) * ideal(b_1 .. b_(dim S)) * ideal(c_1 .. c_(dim S));

matrixFormToTensor = method();
matrixFormToTensor(Matrix) := m -> (
    return sum for i in 1..dim S list a_i*sum (for j in 1..dim S list b_j * sum(for k in 1..dim S list c_k*(lift(contract(S_(i-1), m), coefficientRing S))_(j-1,k-1)));
);

tensorToMatrixForm = method();
tensorToMatrixForm(RingElement) := myT -> (
    return sum for aidx in 0 .. dim S - 1 list S_aidx * matrix for bvar in b_1 .. b_(dim S) list for cvar in c_1 .. c_(dim S) list lift(contract(a_(aidx+1)*bvar*cvar, myT), coefficientRing S);
);

aaction = method();
aaction(Matrix, RingElement) := (mat, myT) -> (
    m := rank source mat;
    vect := matrix{{a_1 .. a_m}};
    return (vect * mat * contract(transpose vect, myT))_(0,0);
);
baction = method();
baction(Matrix, RingElement) := (mat, myT) -> (
    m := rank source mat;
    vect := matrix{{b_1 .. b_m}};
    return (vect * mat * contract(transpose vect, myT))_(0,0);
);
caction = method();
caction(Matrix, RingElement) := (mat, myT) -> (
    m := rank source mat;
    vect := matrix{{c_1 .. c_m}};
    return (vect * mat * contract(transpose vect, myT))_(0,0);
);
triples = TensorRing[xx_(0,0) .. xx_(dim S-1,dim S-1), y_(0,0) .. y_(dim S-1, dim S-1), z_(0, 0) .. z_(dim S-1, dim S-1)];
xmat = genericMatrix(triples, xx_(0,0), dim S, dim S);
ymat = genericMatrix(triples, y_(0,0), dim S, dim S);
zmat = genericMatrix(triples, z_(0,0), dim S, dim S);

oneoneonematrixspace = method();
oneoneonematrixspace(Matrix) := m -> oneoneonematrixspace matrixFormToTensor m;
oneoneonematrixspace(RingElement) := myT -> (
    Itriples := (ideal contract(mingens irr, aaction(xmat, myT) - baction(ymat, myT)) + ideal(contract(mingens irr, aaction(xmat, myT) - caction(zmat, myT))));
    expr := for el in flatten entries mingens Itriples list (
        tel := terms el;
        coef := lift((coefficients tel_0)_1_(0,0), coefficientRing S);
        tel_0/coef => (-1/coef*sum for i in 1..#tel-1 list tel_i));
    genTriple := (sub(xmat, expr), sub(ymat, expr), sub(zmat, expr));
    params := flatten entries basis(1, triples^1/Itriples);
    return for idx in 0..#params-1 list(
        for mat in genTriple list sub(sub(mat, for j in 0..#params-1 list params_j => (if idx == j then 1 else 0)), coefficientRing coefficientRing triples)
    );
);

stabilizerDimension = method();
stabilizerDimension(Matrix) := m -> stabilizerDimension matrixFormToTensor m;
stabilizerDimension(RingElement) := myT -> (
    conditions := ideal mingens ideal contract(gens irr, aaction(xmat, myT) + baction(ymat, myT) + caction(zmat, myT));
    return 3*(dim S)^2 - codim conditions;
);

-*
    Helper functions for modules. The two functions below come from the package of the second author and Klemen Sivic.
*-
freeModule := (degSeq, P) -> directSum(for i in degSeq list P^{i}^1);

ModuleFromMatrices = method(Options=>{Verbose => true, Degrees=> false}, TypicalValue=> Module);
ModuleFromMatrices(List, Ring) := o -> (matrixList, R) -> (
    if dim R != #matrixList then (
        print "The dimension of the given ring must equal the number of matrices";
    );
    assert(dim R == #matrixList);
    m := #(entries matrixList_0); -- embedding dimension
    idMatrix := sub(diagonalMatrix toList (m:1), R);
    kk := coefficientRing R;
    --- check if we are given a degree seq
    homogeneous := (o.Degrees =!= false); -- here, we consider homogeneous modules
    if homogeneous then (
        degSeq := o.Degrees;
        degSeqPlusOne := for el in degSeq list el+1;
    );
    syzygies := for i in 0..(dim R)-1 list (
        nonGradedMatrix := (sub(matrixList_i, R) - (R_i * idMatrix));
        if homogeneous then (
            GradedMatrix := map(freeModule(degSeqPlusOne, R), freeModule(degSeq, R), nonGradedMatrix);
            GradedMatrix
        ) else (
            nonGradedMatrix
        )
    );
    return cokernel fold(syzygies, (x, y) -> x|y)
);

matrixFormToModule = method();
matrixFormToModule(Matrix) := m -> (
    return ModuleFromMatrices(for i in 1..4 list lift(contract(x_i, m), coefficientRing S), Ssm);
);

coordinateTensorsInMatrixForm = method();
coordinateTensorsInMatrixForm(Matrix) := m -> coordinateTensorsInMatrixForm matrixFormToTensor m;
coordinateTensorsInMatrixForm(RingElement) := myT -> (
    mat0 := diagonalMatrix{x_0,x_0,x_0,x_0,x_0};
    oneoneonemyT := oneoneonematrixspace myT;
    Amat := x_0*oneoneonemyT_4_0 + sum for i in 1..4 list x_i * oneoneonemyT_(i-1)_0;
    Bmat := x_0*oneoneonemyT_4_1 + sum for i in 1..4 list x_i * oneoneonemyT_(i-1)_1;
    Cmat := x_0*oneoneonemyT_4_2 + sum for i in 1..4 list x_i * oneoneonemyT_(i-1)_2;
    return (Amat, Bmat, Cmat);
);

coordinateModules = method();
coordinateModules(Matrix) := m -> coordinateModules matrixFormToTensor m;
coordinateModules(RingElement) := myT -> (
    return for el in coordinateTensorsInMatrixForm myT list matrixFormToModule sub(el, {x_0=>0});
);

-* Tensor and degeneration lists *-
TensorInMatrixForm = new IndexedVariableTable from {};
TensorInMatrixForm_{1,1} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , x_1 , x_0 , 0 , 0},
{x_3 , x_2 , x_1 , x_0 , 0},
{x_4 , x_3 , x_2 , x_1 , x_0}});
TensorInMatrixForm_{1,2} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , x_2 , x_0 , 0},
{x_4 , 0 , x_3 , x_2 , x_0}});
TensorInMatrixForm_{1,3} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , x_2 , x_0 , 0},
{x_4 , x_1 , x_3 , x_2 , x_0}});
,TensorInMatrixForm_{1,4} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , x_1 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{x_4 , 0 , 0 , x_3 , x_0}});
TensorInMatrixForm_{1,5} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , x_2 , x_0 , 0},
{x_4 ,  x_2 , x_1 , 0 , x_0}});
TensorInMatrixForm_{1,6} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{x_4 , 0 , 0 , x_3 , x_0}});
,TensorInMatrixForm_{1,7} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{x_4 , 0 , x_3 , x_2 , x_0}});
TensorInMatrixForm_{1,8} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{x_4 , x_2 , x_1 , x_3 , x_0}});
TensorInMatrixForm_{1,9} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{x_4 , 0 , 0 , 0 , x_0}});
,TensorInMatrixForm_{1,10} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 , 0 , 0},
{0 , x_1 , x_3 , x_0 , 0},
{0 , x_2 , x_4 , 0 , x_0}});
TensorInMatrixForm_{1,11} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 , 0 , 0},
{x_2 , x_3 , x_4 , x_0 , 0},
{x_1 , x_2 , x_3 , 0 , x_0}});
TensorInMatrixForm_{1,12} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 , 0 , 0},
{x_1 , 0 , x_4 , x_0 , 0},
{x_2 , x_3 , x_1 , 0 , x_0}});
,TensorInMatrixForm_{1,13} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 , 0 , 0},
{x_1 , 0 , x_4 , x_0 , 0},
{x_2 , x_3 , 0 , 0 , x_0}});
TensorInMatrixForm_{1,14} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 , 0 , 0},
{x_1 , x_4 , 0 , x_0 , 0},
{x_2 , x_3 , x_4 , 0 , x_0}});
TensorInMatrixForm_{1,15} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 , 0 , 0},
{x_1 , x_3 , x_4 , x_0 , 0},
{x_2 , 0 , 0 , 0 , x_0}});
,TensorInMatrixForm_{1,16} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{x_1 , 0 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{x_2 , x_4 , x_1 , 0 , x_0}});
TensorInMatrixForm_{1,17} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{x_1 , 0 , x_0 , 0 , 0},
{x_3 , x_1 , 0 , x_0 , 0},
{x_2 , x_4 , x_1 , 0 , x_0}});
TensorInMatrixForm_{1,18} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{x_1 , 0 , x_0 , 0 , 0},
{x_3 , x_4 , 0 , x_0 , 0},
{x_2 , 0 , x_1 , 0 , x_0}});
,TensorInMatrixForm_{1,19} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{x_1 , 0 , x_0 , 0 , 0},
{x_3 , x_4 , 0 , x_0 , 0},
{x_2 , x_3 , x_1 , 0 , x_0}});
,TensorInMatrixForm_{2,1} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , x_1 , x_0 , 0 , 0},
{0 , 0 , 0 , x_0 + x_4 , 0},
{0 , 0 , 0 , x_3 , x_0 + x_4}});
TensorInMatrixForm_{2,2} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{0 , 0 , 0 , x_0 + x_4 , 0},
{0 , 0 , 0 , x_3 , x_0 + x_4}});
,TensorInMatrixForm_{2,3} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , x_1 , x_0 , 0 , 0},
{x_3 , x_2 , x_1 , x_0 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
TensorInMatrixForm_{2,4} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , x_2 , x_0 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
,TensorInMatrixForm_{2,5} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , x_2 , x_1 , x_0 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
TensorInMatrixForm_{2,6} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
,TensorInMatrixForm_{2,7} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{x_1 , x_2 , x_0 , 0 , 0},
{x_3 , -x_1 , 0 , x_0 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
TensorInMatrixForm_{2,8} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 , 0 , 0 , 0},
{x_1 , x_2 , x_0 , 0 , 0},
{x_3 , 0 , 0 , x_0 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
,TensorInMatrixForm_{3,1} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , x_1 , x_0 , 0 , 0},
{0 , 0 , 0 , x_0 + x_3 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
TensorInMatrixForm_{3,2} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{x_2 , 0 , x_0 , 0 , 0},
{0 , 0 , 0 , x_0 + x_3 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
,TensorInMatrixForm_{3,3} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 + x_3 , 0 , 0},
{0 , 0 , x_2 , x_0 + x_3 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
TensorInMatrixForm_{4,1} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{x_1 , x_0 , 0 , 0 , 0},
{0 , 0 , x_0 + x_2 , 0 , 0},
{0 , 0 , 0 , x_0 + x_3 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
TensorInMatrixForm_{5,1} = map(S^5, S^5, matrix{
{x_0 , 0 , 0 , 0 , 0},
{0 , x_0 + x_1 , 0 , 0 , 0},
{0 , 0 , x_0 + x_2 , 0 , 0},
{0 , 0 , 0 , x_0 + x_3 , 0},
{0 , 0 , 0 , 0 , x_0 + x_4}});
TensorInMatrixForm_{54} = map(S^5, S^5, matrix{{ x_0, 0,x_1 ,x_2 , x_4},
    {0, x_0, 0,x_3 , 0},
    {0, 0,x_0 , 0, 0},
    {0, 0, 0, x_0, 0},
    {0, 0, 0,x_4  , 0}});
TensorInMatrixForm_{55}= map(S^5, S^5, matrix{{ x_0, 0,x_1 ,x_2 , x_4},
    {0, x_0,  x_4  ,x_3 , 0},
    {0, 0,x_0 , 0, 0},
    {0, 0, 0, x_0, 0},
    {0, 0, 0,x_4  , 0}});
TensorInMatrixForm_{56} = map(S^5, S^5, matrix{{ x_0, 0,x_1 ,x_2 , x_4},
    {0, x_0, 0,x_3 , x_4},
    {0, 0,x_0 , 0, 0},
    {0, 0, 0, x_0, 0},
    {0, 0, 0,x_4  , 0}});
TensorInMatrixForm_{57} =  map(S^5, S^5, matrix{{ x_0, 0,x_1 ,x_2 , x_4},
    {0, x_0,x_3 ,-x_1 , 0},
    {0, 0,x_0 , 0, 0},
    {0, 0, 0, x_0, 0},
    {0, 0, 0,x_4  , 0}});
TensorInMatrixForm_{58}= map(S^5, S^5, matrix{{ x_0, 0, x_1 ,x_2 , x_4},
    {x_4 , x_0,x_3 ,-x_1 , 0},
    {0, 0,x_0 , 0, 0},
    {0, 0,-x_4 , x_0, 0},
    {0, 0, 0,x_4  , 0}});

TensorList = {
{{5,1}, TensorInMatrixForm_{5,1}},
{{4,1}, TensorInMatrixForm_{4,1}},
{{3,1}, TensorInMatrixForm_{3,1}},
{{3,2}, TensorInMatrixForm_{3,2}},
{{3,3}, TensorInMatrixForm_{3,3}}
} | (for i in 1..8 list {{2,i}, TensorInMatrixForm_{2,i}}) | (for i in 1..19 list ({1, i}, TensorInMatrixForm_{1,i})) | (for i in 54..58 list {{i}, TensorInMatrixForm_{i}});

DegenerationList = {new TensorDegeneration from {
    degName => {{1,11}, {1,12}},
    initialTensor => TensorInMatrixForm_{1,11},
    finalTensor => TensorInMatrixForm_{1,12},
    Laction =>
        matrix{
            {t , 0 , 0 , 0 , 0},
            {0 , 1 , 0 , 0 , 0},
            {0 , 0 , t , 0 , 0},
            {0 , 0 , 0 , 1 , 0},
            {0 , 0 , 0 , 0 , 1}}
        *
        matrix{
        {0 , 1 , 0 , 0 , 0},
        {1 , 0 , 0 , 0 , 0},
        {0 , 0 , 1 , 0 , 0},
        {0 , 0 , 0 , 1 , 0},
        {0 , 0 , 0 , 0 , 1}},
    Raction =>
        matrix{
            {0 , 1 , 0 , 0 , 0},
            {1 , 0 , 0 , 0 , 0},
            {0 , 0 , 1 , 0 , 0},
            {0 , 0 , 0 , 1 , 0},
            {0 , 0 , 0 , 0 , 1}} *
        matrix{
            {1 , 0 , 0 , 0 , 0},
            {0 , t , 0 , 0 , 0},
            {0 , 0 , 1 , 0 , 0},
            {0 , 0 , 0 , t , 0},
            {0 , 0 , 0 , 0 , t}},
    Vaction => map(tS, tS, {s, t, s * x_0, x_1, x_2, s * x_3, x_4}) * map(tS, tS, {s, t, x_0, x_3, x_2, x_1, x_4}),
    shouldSwap => false
},
new TensorDegeneration from {
    degName => {{1,12}, {1,13}},
    initialTensor => TensorInMatrixForm_{1,12},
    finalTensor => TensorInMatrixForm_{1,13},
    Laction =>
        matrix{
            {t , 0 , 0 , 0 , 0},
            {0 , t , 0 , 0 , 0},
            {0 , 0 , t , 0 , 0},
            {0 , 0 , 0 , s , 0},
            {0 , 0 , 0 , 0 , 1}} *
        matrix{
        {1 , 0 , 0 , 0 , 0},
        {0 , 1 , 0 , 0 , 0},
        {0 , 0 , 1 , 0 , 0},
        {0 , 0 , 0 , 1 , 0},
        {0 , 0 , 0 , 0 , 1}},
    Raction =>  matrix{
        {1 , 0 , 0 , 0 , 0},
        {0 , 1 , 0 , 0 , 0},
        {0 , 0 , 1 , 0 , 0},
        {0 , 0 , 0 , 1 , 0},
        {0 , 0 , 0 , 0 , 1}}
        *
    matrix{
        {1 , 0 , 0 , 0 , 0},
        {0 , 1 , 0 , 0 , 0},
        {0 , 0 , 1 , 0 , 0},
        {0 , 0 , 0 , t^2 , 0},
        {0 , 0 , 0 , 0 , t}},
    Vaction => map(tS, tS, {s, t, s * x_0, t * x_1, x_2, x_3, t * x_4}) * map(tS, tS, {s, t, x_0, x_1, x_2, x_3, x_4}),
    shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,13}, {1,14}},
initialTensor => TensorInMatrixForm_{1,13},
finalTensor => TensorInMatrixForm_{1,14},
Laction =>
    matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , s}}
    *
    matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 1 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 0 , 1 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , -1 , 1 , 0 , 0},
    {0 , 0 , 0 , -1 , 1},
    {0 , 0 , 0 , 1 , 0}}
    *
    matrix{
        {t , 0 , 0 , 0 , 0},
        {0 , 1 , 0 , 0 , 0},
        {0 , 0 , t , 0 , 0},
        {0 , 0 , 0 , t , 0},
        {0 , 0 , 0 , 0 , t^2}},
Vaction => map(tS, tS, {s, t, s * x_0, s * x_1, x_2, t * x_3, x_4}) * map(tS, tS, {s, t, x_0, x_2 - x_1, x_1, x_4 + 1/2 * x_3, x_4 - 1/2 * x_3}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,14}, {1,15}},
initialTensor => TensorInMatrixForm_{1,14},
finalTensor => TensorInMatrixForm_{1,15},
Laction =>  matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , t}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 0 , 1 , 0}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 0 , 1 , 0}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , s}},
Vaction => map(tS, tS, {s, t, x_0, x_1, s * x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_2, x_1, x_3, x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,14}, {1,10}},
initialTensor => TensorInMatrixForm_{1,14},
finalTensor => TensorInMatrixForm_{1,10},
Laction =>  matrix{
    {s , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {0 , 0 , 1 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {0 , 0 , 1 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {t , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Vaction => map(tS, tS, {s, t, x_0, x_1, x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_3, x_4, x_2, x_1}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,19}, {1,18}},
initialTensor => TensorInMatrixForm_{1,19},
finalTensor => TensorInMatrixForm_{1,18},
Laction =>  matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , s , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , 1}},
Vaction => map(tS, tS, {s, t, x_0, x_1, x_2, t * x_3, t * x_4}) * map(tS, tS, {s, t, x_0, x_1, x_2, x_3, x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,18}, {1,17}},
initialTensor => TensorInMatrixForm_{1,18},
finalTensor => TensorInMatrixForm_{1,17},
Laction =>  matrix{
    {s^3 , 0 , 0 , 0 , 0},
    {0 , s , 0 , 0 , 0},
    {0 , 0 , s^2 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , s}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , -1 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , -1 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 1 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 1 , 1}} * matrix{
    {t^3 , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , t^2 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , t}},
Vaction => map(tS, tS, {s, t, x_0, s * x_1, s^2 * x_2, s^3 * x_3, x_4}) * map(tS, tS, {s, t, x_0, x_1, x_2 + x_3, x_3, x_1 - x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,17}, {1,16}},
initialTensor => TensorInMatrixForm_{1,17},
finalTensor => TensorInMatrixForm_{1,16},
Laction =>  matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , s , 0},
    {0 , 0 , 0 , 0 , 1}},
Vaction => map(tS, tS, {s, t, x_0, x_1, x_2, s * x_3, x_4}) * map(tS, tS, {s, t, x_0, x_1, x_2, x_3, x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,19}, {1,12}},
initialTensor => TensorInMatrixForm_{1,19},
finalTensor => TensorInMatrixForm_{1,12},
Laction =>  matrix{
    {t , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , t , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , t}},
Vaction => map(tS, tS, {s, t, s * x_0, x_1, x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_3, x_2, x_1, x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,18}, {1,13}},
initialTensor => TensorInMatrixForm_{1,18},
finalTensor => TensorInMatrixForm_{1,13},
Laction =>  matrix{
    {t , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , t , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 0 , 1 , 0}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 0 , 1 , 0}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , t}},
Vaction => map(tS, tS, {s, t, s * x_0, x_1, x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_4, x_1, x_2, x_3}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,17}, {1,14}},
initialTensor => TensorInMatrixForm_{1,17},
finalTensor => TensorInMatrixForm_{1,14},
Laction =>  matrix{
    {t , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , t , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , t}},
Vaction => map(tS, tS, {s, t, s * x_0, x_1, x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_4, x_2, x_1, x_3}),
tV = shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,16}, {1,15}},
initialTensor => TensorInMatrixForm_{1,16},
finalTensor => TensorInMatrixForm_{1,15},
Laction =>  matrix{
    {t , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , t , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 0 , 1 , 0}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 0 , 1 , 0}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , t}},
Vaction => map(tS, tS, {s, t, s * x_0, x_1, x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_4, x_1, x_2, x_3}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,3}, {1,19}},
initialTensor => TensorInMatrixForm_{1,3},
finalTensor => TensorInMatrixForm_{1,19},
Laction =>  matrix{
    {s , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , t}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , s , 0 , 0 , 0},
    {0 , 0 , s , 0 , 0},
    {0 , 0 , 0 , s , 0},
    {0 , 0 , 0 , 0 , s^2}},
Vaction => map(tS, tS, {s, t, t * x_0, x_1, s * x_2, x_3, t * x_4}) * map(tS, tS, {s, t, x_0, x_1, x_4, x_3, x_2}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,4}, {1,18}},
initialTensor => TensorInMatrixForm_{1,4},
finalTensor => TensorInMatrixForm_{1,18},
Laction =>  matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 0 , 1 , 0 , 0}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , s , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Vaction => map(tS, tS, {s, t, x_0, x_1, x_2, x_3, t * x_4}) * map(tS, tS, {s, t, x_0, x_1, x_2, x_4, x_3}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,5}, {1,17}},
initialTensor => TensorInMatrixForm_{1,5},
finalTensor => TensorInMatrixForm_{1,17},
Laction =>  matrix{
    {2 , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 1 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , -1 , 1 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1/2 , 0 , 0 , 0 , 0},
    {0 , s , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , s , 0},
    {0 , 0 , 0 , 0 , 1}},
Vaction => map(tS, tS, {s, t, x_0, x_1, 2 * x_2, 2 * s * x_3, t * x_4}) * map(tS, tS, {s, t, x_0, x_1 + x_4, x_1, x_3, x_2}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,7}, {1,16}},
initialTensor => TensorInMatrixForm_{1,7},
finalTensor => TensorInMatrixForm_{1,16},
Laction =>  matrix{
    {2 , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 1 , 1 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , -1 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {1/2 , 0 , 0 , 0 , 0},
    {0 , s , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Vaction => map(tS, tS, {s, t, x_0, x_1, 2 * x_2, 2 * x_3, t * x_4}) * map(tS, tS, {s, t, x_0, x_3, x_1, x_1 + x_4, x_2}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,6}, {1,15}},
initialTensor => TensorInMatrixForm_{1,6},
finalTensor => TensorInMatrixForm_{1,15},
Laction => transpose(matrix{
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {1 , 0 , 0 , 0 , 0},
    {0 , 0 , 0 , 0 , 1}} *matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , t , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , t}} * matrix{
    {0, 0, 0, 0, 1},
    {0, 0, 0, 1, 0},
    {0, 0, 1, 0, 0},
    {0, 1, 0, 0, 0},
    {1, 0, 0, 0, 0}}),
Raction => transpose(matrix{
    {0, 0, 0, 0, 1},
    {0, 0, 0, 1, 0},
    {0, 0, 1, 0, 0},
    {0, 1, 0, 0, 0},
    {1, 0, 0, 0, 0}} * matrix{
    {t , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} * matrix{
    {0 , 0 , 0 , 1 , 0},
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 0 , 1}}),
Vaction => map(tS, tS, {s, t, s * x_0, x_1, x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_4, x_3, x_2, x_1}),
shouldSwap => true,
permutation => {0,2,1}
},
new TensorDegeneration from {
degName => {{1,1}, {1,11}},
initialTensor => TensorInMatrixForm_{1,1},
finalTensor => TensorInMatrixForm_{1,11},
Laction =>  matrix{
    {t , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , t , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}}
    * matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}} *
matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , 1 , 0 , 0 , 0},
    {0 , 0 , 1 , 0 , 0},
    {0 , 0 , 0 , t , 0},
    {0 , 0 , 0 , 0 , t}},
Vaction => map(tS, tS, {s, t, s * x_0, x_1, x_2, x_3, x_4}) * map(tS, tS, {s, t, x_0, x_4, x_3, x_2, x_1}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,7}, {2,8}},
initialTensor => TensorInMatrixForm_{2,7},
finalTensor => TensorInMatrixForm_{2,8},
Laction =>  matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , s , 0 , 0 , 0},
    {0 , 0 , s , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Raction => matrix{
    {1 , 0 , 0 , 0 , 0},
    {0 , t , 0 , 0 , 0},
    {0 , 0 , t , 0 , 0},
    {0 , 0 , 0 , 1 , 0},
    {0 , 0 , 0 , 0 , 1}},
Vaction => map(tS, tS, {s, t, x_0, t*x_1, x_2, x_3, x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,6}, {1,9}},
initialTensor => TensorInMatrixForm_{1,6},
finalTensor => TensorInMatrixForm_{1,9},
Laction => diagonalMatrix{t, t, 1, 1, 1},
Raction => diagonalMatrix{s, s, 1, 1, 1},
Vaction => (map(tS, tS, {s, t, x_0, x_1, t*x_2, t*x_3, t*x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,7}, {1,6}},
initialTensor => TensorInMatrixForm_{1,7},
finalTensor => TensorInMatrixForm_{1,6},
Laction => diagonalMatrix{1, 1, s, 1, 1} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, -1/2, 0}, {0,
0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 1/2, 0}, {0, 0, 0,
       1, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{1, 1, t, 1, 1},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2*t+1/2*x_3, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,5}, {1,7}},
initialTensor => TensorInMatrixForm_{1,5},
finalTensor => TensorInMatrixForm_{1,7},
Laction => diagonalMatrix{1, 1, s, 1, s} * matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{1, 1, t, 1, t},
Vaction => (map(tS, tS, {s, t, x_0, x_3, t*x_2, x_1, t*x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,2}, {1,5}},
initialTensor => TensorInMatrixForm_{1,2},
finalTensor => TensorInMatrixForm_{1,5},
Laction => diagonalMatrix{1, t, 1, 1, t} * matrix {{1, 0, 0, 0, 0}, {0, -1, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, -1, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, -1, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{1, s, 1, 1, s},
Vaction => (map(tS, tS, {s, t, x_0, s*x_1, x_2, x_3, s*x_4})) * (map(tS, tS, {s, t, x_0, x_3-x_1, x_2, x_1, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,8}, {1,7}},
initialTensor => TensorInMatrixForm_{1,8},
finalTensor => TensorInMatrixForm_{1,7},
Laction => diagonalMatrix{1, 1, 1, t, t} * matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{1, 1, 1, s, s},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, s*x_3, s*x_4})) * (map(tS, tS, {s, t, x_0, x_3, x_2, x_1, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,4}, {1,5}},
initialTensor => TensorInMatrixForm_{1,4},
finalTensor => TensorInMatrixForm_{1,5},
Laction => diagonalMatrix{1, 1, 1, 1, s} * matrix {{1, 0, 0, 0, 0}, {0, 0, 0, s, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, -1, 0, 1, 0}, {0, 0, -1, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 1, 0}, {0, 0, 1, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, t, 0, 0, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{1, 1, 1, 1, t},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, x_3, t*x_4})) * (map(tS, tS, {s, t, x_0, x_1, x_2, x_3, x_4+x_3})) * (map(tS, tS, {s, t, x_0, x_2, x_3, x_2+t*x_1, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,3}, {1,4}},
initialTensor => TensorInMatrixForm_{1,3},
finalTensor => TensorInMatrixForm_{1,4},
Laction => matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{1,1,s,s^2,1} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{1,1,t,t^2,1} * matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 0, 1}} ,
Vaction => (map(tS, tS, {s, t, x_0, x_3, x_1, x_2, x_4})) * (map(tS, tS, {s, t, x_0, x_1, t*x_2, t^2*x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,3}, {1,2}},
initialTensor => TensorInMatrixForm_{1,3},
finalTensor => TensorInMatrixForm_{1,2},
Laction => diagonalMatrix{1,s,1,1,1},
Raction => diagonalMatrix{1, t, 1, 1, 1},
Vaction => (map(tS, tS, {s, t, x_0, t*x_1, x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,3}, {1,8}},
initialTensor => TensorInMatrixForm_{1,3},
finalTensor => TensorInMatrixForm_{1,8},
Laction => matrix {{1, 0, 0, 0, 0}, {0, 0, 0, t, 0}, {0, 0, s, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, t, 0, 0}, {0, s, 0, 0, 0}, {0, 0, 0, 0, 1}},
Vaction => (map(tS, tS, {s, t, x_0, x_3, t*x_2, s*x_1, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,1}, {1,3}},
initialTensor => TensorInMatrixForm_{1,1},
finalTensor => TensorInMatrixForm_{1,3},
Laction => matrix {{1, 0, 0, 0, 0}, {0, 1, -1/3*s^2, 0, 0}, {0, 0, 1, 0, 0}, {0, 1/3*s^2, -1/18*s^4, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, s, 0, 0, 0}, {0, 0, 0, t, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 0, t, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, s, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, (1/3)*s^2, 0, 0}, {0, 0, 1, 0, 0}, {0, -(1/3)*s^2, -(1/18)*s^4, 1, 0}, {0, 0, 0, 0, 1}},
Vaction =>  (map(tS, tS, {s, t, x_0, x_1, x_2, s*x_3, x_4})) * (map(tS, tS, {s, t, x_0, x_1, x_2, x_3-s^3/3*x_1-s^5/18*x_2, x_4})) * (map(tS, tS, {s, t, x_0, x_1+s^2/3*x_2, x_2, x_3, x_4})) * (map(tS, tS, {s, t, x_0, x_1, t*x_2, x_3, x_4})) * (map(tS, tS, {s, t, x_0, x_2, x_1, x_3, x_4})),
shouldSwap => false -- interesting variable changes
},
new TensorDegeneration from {
degName => {{2,4}, {2,6}},
initialTensor => TensorInMatrixForm_{2,4},
finalTensor => TensorInMatrixForm_{2,6},
Laction => diagonalMatrix{1,1,s,1,1},
Raction => diagonalMatrix{1,1,t,1,1},
Vaction =>  (map(tS, tS, {s, t, x_0, x_1, t*x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,4}, {1,2}},
initialTensor => TensorInMatrixForm_{2,4},
finalTensor => TensorInMatrixForm_{1,2},
Laction => diagonalMatrix{1,1,1,1,s^3} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, -t, -t^2, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, t, t^2, 1}} * diagonalMatrix{1,1,1,1,t^3},
Vaction =>  (map(tS, tS, {s, t, x_0, x_1, x_2, x_3, t^3*x_4+t^2*x_3+t*x_2})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,4}, {1,4}},
initialTensor => TensorInMatrixForm_{2,4},
finalTensor => TensorInMatrixForm_{1,4},
Laction => diagonalMatrix{1,1,1,1,s^2}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, -t, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 0, 1}} * inverse matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, t, 1}}*diagonalMatrix{1,1,1,1,t^2},
Vaction =>  (map(tS, tS, {s, t, x_0, x_3, x_1, x_2, t*x_3 + t^2*x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,4}, {2,8}},
initialTensor => TensorInMatrixForm_{2,4},
finalTensor => TensorInMatrixForm_{2,8},
Laction => diagonalMatrix{1,t,1,1,1}*matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}},
Raction => inverse matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,s,1,1,1},
Vaction =>  (map(tS, tS, {s, t, x_0, x_3, t*x_2, x_1, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,8}, {1,18}},
initialTensor => TensorInMatrixForm_{2,8},
finalTensor => TensorInMatrixForm_{1,18},
Laction => diagonalMatrix{1,1,1,1,s^2}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, -t, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {1, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, t, 0, 1}}*diagonalMatrix{1,1,1,1,t^2},
Vaction =>  (map(tS, tS, {s, t, x_0, x_1, t*x_1+t^2*x_2, x_3, x_4})) * (map(tS, tS, {s, t, x_0, x_3, x_4, x_1, x_2})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,7}, {1,19}},
initialTensor => TensorInMatrixForm_{2,7},
finalTensor => TensorInMatrixForm_{1,19},
Laction => diagonalMatrix{1,s,1,1,s^2}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, -t, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {1, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, t, 0, 1}}*diagonalMatrix{1,t,1,1,t^2},
Vaction => (map(tS, tS, {s, t, x_0, x_1, t*x_1+t^2*x_2, x_3, s*x_4})) * (map(tS, tS, {s, t, x_0, x_3, x_4, x_1, x_2})),
shouldSwap => false
},
--new TensorDegeneration from {
--degName => {{2,2}, {1,18}},
--initialTensor => TensorInMatrixForm_{2,2},
--finalTensor => TensorInMatrixForm_{1,18},
--Laction => transpose(matrix {{0, 0, 0, 1, 0}, {1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 1, 0, 0}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, -s, 0, s^2}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}),
--Raction => transpose(matrix {{1, 0, s, 0, -s^2}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * inverse matrix {{0, 0, 0, 1, 0}, {1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 1, 0, 0}}),
--Vaction => (map(tS,tS,{s,t,x_0,t*x_1+t^2*x_2,x_1+2*t*x_2, x_3, x_4})) * (map(tS, tS, {s, t, x_0, x_3, x_4, x_2, x_1})),
--shouldSwap => true,
--permutation => {0,2,1}
--}, -- unnecessary thanks to transitivity
new TensorDegeneration from {
degName => {{2,6}, {1,6}},
initialTensor => TensorInMatrixForm_{2,6},
finalTensor => TensorInMatrixForm_{1,6},
Laction => diagonalMatrix{1,1,1,1,s^2}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, -t, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, t, 1}}*diagonalMatrix{1,1,1,1,t^2},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, x_3, t*x_3+t^2*x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,5}, {2,4}},
initialTensor => TensorInMatrixForm_{2,5},
finalTensor => TensorInMatrixForm_{2,4},
Laction => diagonalMatrix{1,s,1,1,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, -1/2, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 1/2, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,t,1,1,1},
Vaction => (map(tS, tS, {s, t, x_0, 1/2*x_2+t*x_1, x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{3,2}, {2,2}},
initialTensor => TensorInMatrixForm_{3,2},
finalTensor => TensorInMatrixForm_{2,2},
Laction => diagonalMatrix{1,1,1,1,s}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, -1, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 1, 1}}*diagonalMatrix{1,1,1,1,t},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, x_4-t*x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{4,1}, {3,3}},
initialTensor => TensorInMatrixForm_{4,1},
finalTensor => TensorInMatrixForm_{3,3},
Laction => diagonalMatrix{1,1,1,s,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, -1, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 1, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,1,t,1},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_3, x_3+t*x_2, x_4})),
shouldSwap => false
},
mytest = new TensorDegeneration from {
degName => {{5,1}, {4,1}},
initialTensor => TensorInMatrixForm_{5,1},
finalTensor => TensorInMatrixForm_{4,1},
Laction => diagonalMatrix{1,s,1,1,1}*matrix {{1, 0, 0, 0, 0}, {-1, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {1, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,t,1,1,1},
Vaction => (map(tS, tS, {s, t, x_0, t*x_1, x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{4,1}, {3,1}},
initialTensor => TensorInMatrixForm_{4,1},
finalTensor => TensorInMatrixForm_{3,1},
Laction => diagonalMatrix{1,1,s^2,1,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, -t, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {-1, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, t, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,t^2,1,1},
Vaction => (map(tS, tS, {s, t, x_0, x_1, t*x_1+t^2*x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{3,3}, {2,1}},
initialTensor => TensorInMatrixForm_{3,3},
finalTensor => TensorInMatrixForm_{2,1},
Laction => diagonalMatrix{1,1,s^2,1,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, -t, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {-1, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}},
Raction => inverse matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, t, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,t^2,1,1},
Vaction => (map(tS, tS, {s,t,x_0, x_1, t*x_1+t^2*x_2, x_3, x_4}))*(map(tS, tS, {s, t, x_0, x_1, x_3, x_4, x_2})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{3,3}, {2,3}},
initialTensor => TensorInMatrixForm_{3,3},
finalTensor => TensorInMatrixForm_{2,3},
Laction => diagonalMatrix{1,1,1/2*s^2,-2*s^3,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 1/2, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, -1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, -t, 1, 0, 0}, {0, -t, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {-1, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, t, 1, 0, 0}, {0, t, 0, 1, 0}, {0, 0, 0, 0, 1}} * inverse matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, -1, 0}, {0, 0, 0, 0, 1}} * inverse matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 1/2, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,2*t^2,-1/2*t^3,1},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, -1/2*x_3, x_4})) * (map(tS, tS, {s, t, x_0, x_1, t*x_1+2*t^2*x_2, t*x_1+t^2*x_2+t^3*x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{3,1}, {2,1}},
initialTensor => TensorInMatrixForm_{3,1},
finalTensor => TensorInMatrixForm_{2,1},
Laction => diagonalMatrix{1,1,1,1,s}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, -1, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 1, 1}}*diagonalMatrix{1,1,1,1,t},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, x_4, x_4+t*x_3})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{3,1}, {2,3}},
initialTensor => TensorInMatrixForm_{3,1},
finalTensor => TensorInMatrixForm_{2,3},
Laction => diagonalMatrix{1,1,1,s^3,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, -t, -t^2, 1, 0}, {0, 0, 0, 0, 1}}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {-1, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {1, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, t, t^2, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,1,t^3,1},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, t*x_1+t^2*x_2+t^3*x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{3,1}, {3,2}},
initialTensor => TensorInMatrixForm_{3,1},
finalTensor => TensorInMatrixForm_{3,2},
Laction => matrix {{1, 0, 0, 0, 0}, {0, s, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, t, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Vaction => (map(tS, tS, {s, t, x_0, t*x_1, x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,3}, {2,5}},
initialTensor => TensorInMatrixForm_{2,3},
finalTensor => TensorInMatrixForm_{2,5},
Laction => diagonalMatrix{1,s,1,s,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,t,1,t,1},
Vaction => (map(tS, tS, {s, t, x_0, t*x_1, x_2, t*x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,3}, {1,1}},
initialTensor => TensorInMatrixForm_{2,3},
finalTensor => TensorInMatrixForm_{1,1},
Laction => diagonalMatrix{1,1,1,1,s^4}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, -t, -t^2, -t^3, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, t, t^2, t^3, 1}}*diagonalMatrix{1,1,1,1,t^4},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, x_3, t*x_1+t^2*x_2+t^3*x_3+t^4*x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,3}, {2,7}},
initialTensor => TensorInMatrixForm_{2,3},
finalTensor => TensorInMatrixForm_{2,7},
Laction => diagonalMatrix{1,-t,s,1,1},
Raction => diagonalMatrix{1,-s,t,1,1},
Vaction => (map(tS, tS, {s, t, x_0, -t^2*x_2, t*x_1, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,1}, {1,1}},
initialTensor => TensorInMatrixForm_{2,1},
finalTensor => TensorInMatrixForm_{1,1},
Laction => diagonalMatrix{1,1,1,s^3,s^4}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 1/3}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, -4, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, -t, -t^2, 1, 0}, {0, -2*t, -3*t^2, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {-1, 0, 0, 1, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {1, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * inverse matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, -t, -t^2, 1, 0}, {0, -2*t, -3*t^2, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 4, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, -1/3}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,1,t^3,t^4},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, x_3, -1/3*x_4})) * (map(tS, tS, {s, t, x_0, x_1, x_2, t*x_1 + 2*t^2*x_2 + 3*t^3*x_3, t*x_1+t^2*x_2+t^3*x_3+t^4*x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,2}, {1,2}},
initialTensor => TensorInMatrixForm_{2,2},
finalTensor => TensorInMatrixForm_{1,2},
Laction => diagonalMatrix{1,1,1,-1/2*s^2,-2*s^3}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 3/2, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, -1}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, -t, 1, 0}, {0, 0, -2*t, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {-1, 0, 0, 1, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {1, 0, 0, 1, 0}, {1, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, t, 1, 0}, {0, 0, 2*t, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 1}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, -3/2, 1}}*diagonalMatrix{1,1,1,-2*t^2,-1/2*t^3},
Vaction => (map(tS, tS, {s, t, x_0, x_1, x_2, x_3, -1/2*x_4})) * (map(tS, tS, {s, t, x_0, x_1, x_2, t*x_2+2*t^2*x_3, t*x_2+t^2*x_3+t^3*x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,2}, {1,12}},
initialTensor => TensorInMatrixForm_{1,2},
finalTensor => TensorInMatrixForm_{1,12},
Laction => transpose(inverse matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, -1, 1, 0, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,s,t,1,1} * matrix{{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}}),
Raction => transpose(matrix{{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}} * diagonalMatrix{1,t,s,1,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, -1, 1, 0, 0}, {0, 0, 0, 0, 1}}),
Vaction => (map(tS, tS, {s, t, x_0,t*x_1, x_2, -x_3+t^2*x_4,t^2*x_4})) * (map(tS, tS, {s, t, x_0, x_3, x_4, x_1, x_2})),
shouldSwap => true,
permutation => {0,2,1}
},
new TensorDegeneration from {
degName => {{2,5}, {1,3}},
initialTensor => TensorInMatrixForm_{2,5},
finalTensor => TensorInMatrixForm_{1,3},
Laction =>diagonalMatrix{1,1,1,1,s^6}*matrix {{1, 0, 0, 0, 0}, {0, s/2, -s/2, 0, 0}, {0, 1/2, 1/2, 0, 0}, {0, 0, 0, 1/2, 0}, {0, -t^2/2, -t^2/2, -t^4/2, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {-1, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {1, 0, 0, 0, 1}} * inverse matrix {{1, 0, 0, 0, 0}, {0, s/2, -s/2, 0, 0}, {0, 1/2, 1/2, 0, 0}, {0, 0, 0, 1/2, 0}, {0, -t^2/2, -t^2/2, -t^4/2, 1}}*diagonalMatrix{1,1,1,1,t^6},
Vaction => map(tS, tS, {s, t, x_0, t*x_1 + x_2, -t*x_1+x_2, 2*x_3, t^2*x_2+t^4*x_3+t^6*x_4}), -- vabiables given by transposed map
shouldSwap => false
},
new TensorDegeneration from {
degName => {{3,2}, {2,4}},
initialTensor => TensorInMatrixForm_{3,2},
finalTensor => TensorInMatrixForm_{2,4},
Laction =>diagonalMatrix{1,1,1,s^2,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, -t, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {-1, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {1, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, t, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,1,t^2,1},
Vaction => map(tS, tS, {s, t, x_0, x_1, x_2, t*x_2+t^2*x_3, x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{2,1}, {2,2}},
initialTensor => TensorInMatrixForm_{2,1},
finalTensor => TensorInMatrixForm_{2,2},
Laction =>diagonalMatrix{1,s,1,1,1},
Raction =>diagonalMatrix{1,t,1,1,1},
Vaction => map(tS, tS, {s, t, x_0, t*x_1, x_2, x_3, x_4}),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,2}, {1,18}},
initialTensor => TensorInMatrixForm_{1,2},
finalTensor => TensorInMatrixForm_{1,18},
Laction => transpose(matrix{{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}} * inverse matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 1, 0, 0}}*diagonalMatrix{1,1,s,s^2,s^2}),
Raction => transpose(diagonalMatrix{1,1,t,t^2,t^2}*matrix {{1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 1, 0, 0}} * matrix{{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}}),
Vaction => (map(tS, tS, {s, t, x_0, t*x_1, t^2*x_2, t^2*x_3, t^2*x_4}))*(map(tS, tS, {s, t, x_0, x_4, x_1, x_2, x_3})),
shouldSwap => true,
permutation => {0,2,1}
},
new TensorDegeneration from {
degName => {{1,16}, {54}},
initialTensor => TensorInMatrixForm_{1,16},
finalTensor => TensorInMatrixForm_{54},
Laction => diagonalMatrix{1,1,1,1,t}*matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}},
Raction => inverse matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}}*diagonalMatrix{1,1,1,1,t},
Vaction => (map(tS, tS, {s, t, x_0, s*x_4, x_2, x_3, x_1})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,17}, {55}},
initialTensor => TensorInMatrixForm_{1,17},
finalTensor => TensorInMatrixForm_{55},
Laction => diagonalMatrix{s,1,1,1,1}*matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}},
Raction => inverse matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}}*diagonalMatrix{t,1,1,1,t},
Vaction => (map(tS, tS, {s, t, x_0, x_4, t*x_2, x_3, t*x_1})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,18}, {56}},
initialTensor => TensorInMatrixForm_{1,18},
finalTensor => TensorInMatrixForm_{56},
Laction => matrix {{1, 1, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 1, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * diagonalMatrix{s,-1,s,1,1}*matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}},
Raction => inverse matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}}*diagonalMatrix{t,-1,t,1,t} * matrix {{0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * inverse matrix {{1, 1, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 1, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Vaction => (map(tS, tS, {s, t, x_0, -x_1-x_2+x_3, x_3, x_1, x_4})) * (map(tS, tS, {s, t, x_0, x_4, t*x_2, x_1, -s*x_3})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,19}, {57}},
initialTensor => TensorInMatrixForm_{1,19},
finalTensor => TensorInMatrixForm_{57},
Laction => diagonalMatrix{s,-1,s,1,1}*matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}},
Raction => inverse matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}}*diagonalMatrix{t,-1,t,1,t},
Vaction => (map(tS, tS, {s, t, x_0, x_4, t*x_2, x_1, -s*x_3})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,1}, {58}},
initialTensor => TensorInMatrixForm_{1,1},
finalTensor => TensorInMatrixForm_{58},
Laction => diagonalMatrix{1,1,1,-1,-1}*matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}} * diagonalMatrix{t,t,t,1,1}*matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,t,t,t} * transpose matrix {{0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,1,-1,1},
Vaction => (map(tS, tS, {s, t, x_4, x_0, x_3, x_1, -x_2})) * (map(tS, tS, {s, t, s*x_0, s*x_1, x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{1,2}, {57}},
initialTensor => TensorInMatrixForm_{1,2},
finalTensor => TensorInMatrixForm_{57},
Laction => diagonalMatrix{t,-1,t,1,1}*matrix {{1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}, {0, 1, 0, 0, 0}},
Raction => transpose matrix {{0, 0, 0, 0, 1}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}}*diagonalMatrix{1,-t,1,t,1},
Vaction => (map(tS, tS, {s, t, x_2, x_4, x_1, -x_3, x_0})) * (map(tS, tS, {s, t, s^2*x_0, s*x_1, s*x_2, x_3, s*x_4})),
shouldSwap => true,
permutation => {2,0,1}
},
new TensorDegeneration from {
degName => {{58}, {57}},
initialTensor => TensorInMatrixForm_{58},
finalTensor => TensorInMatrixForm_{57},
Laction => diagonalMatrix{1,1,t,t,1},
Raction => diagonalMatrix{t,t,1,1,1},
Vaction => (map(tS, tS, {s, t, s*x_0, x_1, x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{57}, {56}},
initialTensor => TensorInMatrixForm_{57},
finalTensor => TensorInMatrixForm_{56},
Laction => diagonalMatrix{1,1,s,1,1}*matrix {{0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{1, 0, 0, 0, 0}, {1, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}},
Raction => matrix {{1, 0, 0, 0, 0}, {-1, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}} * matrix {{0, 1, 0, 0, 0}, {1, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}}*diagonalMatrix{1,1,t,1,1},
Vaction => (map(tS, tS, {s, t, x_0, -x_2+x_3, x_3, s*x_1+x_2-x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{56}, {55}},
initialTensor => TensorInMatrixForm_{56},
finalTensor => TensorInMatrixForm_{55},
Laction => diagonalMatrix{s,1,1,1,1},
Raction => matrix {{t, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, {0, 0, 1, 0, t}},
Vaction => (map(tS, tS, {s, t, x_0, t*x_1-x_4, t*x_2, x_3, x_4})),
shouldSwap => false
},
new TensorDegeneration from {
degName => {{55}, {54}},
initialTensor => TensorInMatrixForm_{55},
finalTensor => TensorInMatrixForm_{54},
Laction => diagonalMatrix{1,1,s,1,1},
Raction => diagonalMatrix{1,1,t,1,1},
Vaction => (map(tS, tS, {s, t, x_0, s*x_1, x_2, x_3, x_4})),
shouldSwap => false
}
};

denoms := poly -> (denominator \ flatten entries sub((coefficients lift(poly, ambient ring poly))_1, QQ)); -- denominators of a matrix entry
denomsMat := mat -> flatten (denoms \ flatten entries mat);
denomsMap := ringmap -> denomsMat matrix ringmap;

tallyDegenerationDenominators = method();
tallyDegenerationDenominators(List) := degList -> (
    return unique flatten for el in degList list (
        ((denomsMat el#Laction) | (denomsMat el#Raction) | (denomsMap el#Vaction))
    );
);

TEST ///
    assert(all for el in DegenerationList list checkCorrectedness el);
    assert(tallyDegenerationDenominators DegenerationList === {1,2,3,18});
///

TEST ///
    for el in TensorList do assert(el_1 === tensorToMatrixForm matrixFormToTensor el_1);
    m := TensorInMatrixForm_{57};
    assert((stabilizerDimension \ coordinateTensorsInMatrixForm m) == (21, 17, 17));
///

